Measured Properties of an Antihydrogen Beam

We report a factor of $100$ increase in the antihydrogen beam intensity downstream of ASACUSA's Cusp trap: $320$ atoms detected per $15$-minute run. The beam contains many Rydberg atoms, which we selectively ionize to determine their velocity and binding energy. The time of flight signal is modeled using a $1\mathrm{D}$ Maxwellian velocity distribution with a temperature of $1500\,\mathrm{K}$, which is close to the measured antiproton plasma temperature. A numerical simulation reproduces the observed distribution of binding energies and suggests that about $16\%$ of the atoms may be in the ground state.

==> makezip.sh <==
zip cernrep.zip \
 cernmono.cls \
 cernrep.cls \
 cernyrep.cls \
 cernall.sty \
 cernchemsym.sty \
 cernunits.sty \
 hepparticles.sty \
 heppennames2.sty \
 hepunits.sty \
 isotope.sty \
 maybemath.sty 

